Conceptual design of hollow electron lenses for beam halo control in the Large Hadron Collider

Collimation with hollow electron beams is a technique for halo control in high-power hadron beams. It is based on an electron beam (possibly pulsed or modulated in intensity) guided by strong axial magnetic fields which overlaps with the circulating beam in a short section of the ring. The concept was tested experimentally at the Fermilab Tevatron collider using a hollow electron gun installed in one of the Tevatron electron lenses. Within the US LHC Accelerator Research Program (LARP) and the European FP7 HiLumi LHC Design Study, we are proposing a conceptual design for applying this technique to the Large Hadron Collider at CERN. A prototype hollow electron gun for the LHC was built and tested. The expected performance of the hollow electron beam collimator was based on Tevatron experiments and on numerical tracking simulations. Halo removal rates and enhancements of halo diffusivity were estimated as a function of beam and lattice parameters. Proton beam core lifetimes and emittance growth rates were checked to ensure that undesired effects were suppressed. Hardware specifications were based on the Tevatron devices and on preliminary engineering integration studies in the LHC machine. Required resources and a possible timeline were also outlined, together with a brief discussion of alternative halo-removal schemes and of other possible uses of electron lenses to improve the performance of the LHC.

==> fig/HG1b_performance.R <==
# read perveance data
A = read.table('HG1b_130522_9p75_1-4-1kG_yield.txt', header=TRUE)
V = c(0, A$V*1e3) # voltage [V]
I = c(0, A$Ica*1e-3) # cathode current [A]
P = I / V^1.5 # perveance [perv]
uP = P*1e6 # microperveance

# perveance model
Pm = nls(I ~ mu*V^1.5, start=list(mu=median(P, na.rm=TRUE)))
xm = seq(0, max(V), length=1001)
ym = predict(Pm, newdata=list(V=xm))
uPm = as.numeric(coef(Pm))

# plot
wi = 4; he = 4; pt = 10; fo = 'Times'
pcol = 'darkgray'
dev.new(width=wi, height=he)
par(oma=rep(0,4), mar=c(3.2, 3.2, 0.2, 0.2), mgp=c(2, 0.5, 0), tck=-0.02)

plot(V/1e3, I, xlab='Cathode-anode voltage [kV]', type='n',
     ylab='Peak current [A]', las=1)
points(xm/1e3, ym, type='l')
points(V/1e3, I, pch=16)

ltx = c(
    'HG1b 1-inch hollow electron gun',
    'Fermilab electron-lens test stand',
    '22 May 2013',
    'Filament heater: 9.75 A, 11.02 V',
    'Solenoids: 0.1-0.4-0.1 T',
    expression(paste('Pulse width 8 ', italic(mu), 's, rep. rate 4 Hz')),
    bquote(paste('Average perveance: ', .(formatC(uPm*1e6, di=3)),
                 ~~ italic(mu), 'perv'))
    )
legend('topleft', bty='n', legend=as.expression(ltx), cex=0.8)

dev.copy2pdf(file='tmp.pdf', pointsize=pt, family=fo)


==> fig/hebc-concept-CDR.R <==
# Plot hollow-beam collimation concept

# physical constants
c = 299792458
mu0 = 4*pi*1e-7
eps0 = 1/mu0/c/c
k = 1/4/pi/eps0

# beam parameters
sigmap = 0.32e-3 # proton beam size [m]

Ie = 5 # electron beam current [A]
Ve = 10 # electron beam kinetic energy [keV]
me = 510.998910 # electron rest energy [keV]
Ee = me+Ve
pe = sqrt(Ee*Ee-me*me)
betae = pe/Ee
gammae = Ee/me
ve = betae * c
lambdae = Ie/ve # line density [C/m]
ris = 4
ros = 4 * (12.7/6.75) # 1-inch prototype cathode dimensions
ri = ris*sigmap
ro = ros*sigmap
je = Ie / pi / (ro^2 - ri^2) # constant current density [A/m^2]
rhoe = je/ve # charge density [C/m^3]

# charge density, current density, and fields vs. radial distance
rho = function(r){
  r = abs(r)
  rho = 0*r
  sub = ri<r & r<ro
  rho[sub] = rhoe
  return(rho)
}
j = function(r){ rho(r)*ve }
Er = function(r){
  r = abs(r)
  E = 0*r
  sub = ri<r & r<ro
  E[sub] = k * 2 * lambdae / r[sub] * (r[sub]*r[sub]-ri*ri)/(ro*ro-ri*ri)
  sub = ro<=r
  E[sub] = k * 2 * lambdae / r[sub]
  return(E)
}
Emax = Er(ro)
Bphi = function(r){
  r = abs(r)
  B = 0*r
  sub = ri<r & r<ro
  B[sub] = mu0 * Ie / 2 / pi / r[sub] * (r[sub]*r[sub]-ri*ri)/(ro*ro-ri*ri)
  sub = ro<=r
  B[sub] = mu0 * Ie / 2 / pi / r[sub]
  return(B)
}
Bmax = Bphi(ro)

# setup plot
wd = 4; ht = 7; pt = 10; fn = 'Times'

dev.new(width=wd, height=ht)
par(oma=rep(0, 4), mar=c(3.5, 3.5, 0.5, 3.5), mgp=c(2, 0.5, 0), tcl=-0.2)
layout(matrix(1:3, nrow=3, ncol=1))

# plot cartoon of beams
rmaxs = 12
plot(c(-ros, rmaxs), c(-ros, ros), type='n', asp=1,
   xlab=expression(paste('Horizontal position, ', italic(x), ' [',
       italic(sigma[p]), ']')),
   ylab=expression(paste('Vertical position, ', italic(y), ' [',
    italic(sigma[p]), ']')))
uc = par()$usr # save user coordinates

# plot hadron beam
Np = 1024
pcol = 'gray40'
x = rnorm(Np)
y = rnorm(Np)
points(x, y, pch=16, cex=0.33, col=pcol)

# plot electrons
Ne = 2048
ecol = 'black'
r = runif(Ne, ris, ros)
th = runif(Ne, 0, 2*pi)
x = r*cos(th)
y = r*sin(th)
points(x, y, pch=16, cex=0.33, col=ecol)

# legends
text(0, -3.5, pos=3, 'Proton core', col=pcol, bg='white', font=2)
text(ros/sqrt(2), ros/sqrt(2), pos=4, 'Hollow electron beam', col=ecol,
     bg='white', font=2)

# plot densities
plot(c(-rmaxs, rmaxs), c(-rmaxs, rmaxs), type='n', axes=FALSE,
  xlab=expression(paste('Radial position, ', italic(r), ' [',
      italic(sigma[p]), ']')),
  ylab=' ')
box()

fudge = 1.1

rhoscale = 1e3
rhocol = 'black'
rholty = 'solid'
par(usr=c(uc[1], uc[2], 0, rhoe*rhoscale*fudge))
curve(rho(abs(x)*sigmap)*rhoscale, 0, uc[2], n=257, lwd=2,
      col=rhocol, lty=rholty, add=TRUE)
axis(1); axis(2, las=1, col.axis=rhocol)
mtext(expression(paste(italic(group('|',
    rho(r), '|')), ' [mC/', m^3, ']')), side=2, line=2, col=rhocol,
      cex=par()$cex)

jscale = 1e-4
jcol = 'black'
jlty = 'dashed'
par(usr=c(uc[1], uc[2], 0, je*jscale*fudge))
#curve(j(abs(x)*sigmap)*jscale, 0, uc[2], n=257, lwd=2,
#      col=jcol, lty=jlty, add=TRUE)
axis(4, las=1, col.axis=jcol)
mtext(expression(paste(italic(group('|', j[z](r), '|')), ' [A/', cm^2,
    ']')),
      side=4, line=2, col=jcol, cex=par()$cex)

ltx = c(
    bquote(italic(sigma[p]) == paste(.(formatC(sigmap*1e3, di=3)), ' mm')),
    bquote(italic(r[mi]) == paste(.(formatC(ris, di=3)), italic(sigma[p]))),
    bquote(italic(r[mo]) == paste(.(formatC(ros, di=3)), italic(sigma[p]))),
    bquote(italic(V[ca]) == paste(.(formatC(Ve, di=3)), ' kV')),
    bquote(italic(beta[e]) == .(formatC(betae, di=3))),
    bquote(italic(I[e]) == paste(.(formatC(Ie, di=3)), ' A')),
    bquote(italic(lambda[e]) == paste(.(formatC(lambdae*1e9, di=3)), ' nC/m'))
    )
legend('topleft', bty='n', legend=as.expression(ltx))

# plot fields
plot(c(-rmaxs, rmaxs), c(-rmaxs, rmaxs), type='n', axes=FALSE,
  xlab=expression(paste('Radial position, ', italic(r), ' [',
      italic(sigma[p]), ']')),
  ylab=' ')
box()

Escale = 1e-6
Ecol = 'black'
Elty = 'solid'
par(usr=c(uc[1], uc[2], 0, Emax*Escale*fudge))
curve(Er(abs(x)*sigmap)*Escale, 0, uc[2], n=257, lwd=2, col=Ecol,
      add=TRUE, lty=Elty)
axis(1); axis(2, las=1, col.axis=Ecol)
mtext(expression(paste(italic(group('|',
    E[r](r), '|')), ' [MV/m]')), side=2, line=2, col=Ecol, cex=par()$cex)

Bscale = 1e3
Bcol = 'black'
Blty = 'dashed'
par(usr=c(uc[1], uc[2], 0, Bmax*Bscale*fudge))
#curve(Bphi(abs(x)*sigmap)*Bscale, 0, uc[2], n=257, lwd=2,
#      col=Bcol, add=TRUE, lty=Blty)
axis(1); axis(4, las=1, col.axis=Bcol)
mtext(expression(paste(italic(group('|',
    B[phi](r), '|')), ' [mT]')), side=4, line=2, col=Bcol, cex=par()$cex)

dev.print(pdf, file='dummy.pdf', width=wd, height=ht, pointsize=pt,
          family='Times')


==> fig/magnetic-compression.R <==
# Illustration of magnetic compression
# of a magnetically confined electron beam

# Ideal solenoidal fields (no iron)
# Gun
Lg = 0.5 # length (m)
Dg = 0.3 # inner diameter (m)
Bg = 0.4 # max field (T)

# Distance gun-main
Lgm = 0.3 # m

# Main1+Main2
Lm = 2.7 # length (m)
Dm = 0.3 # inner diameter (m)
Bm = 4 # max field (T)

# Distance main-collector
Lmc = 0.3

# Collector
Lc = 0.5 # length (m)
Dc = 0.3 # inner diameter (m)
Bc = 0.3 # max field (T)

Baxis = function(z) {
	L = c(Lg, Lm/2, Lm/2, Lc)
	D = c(Dg, Dm, Dm, Dc)
	Bmax = c(Bg, Bm, Bm, Bc)
	B = 0*z
	for(j in 1:length(z)){
	# translations
	x = c(z[j] + Lm/2 + Lgm + Lg/2,
              z[j]+Lm/4, z[j]-Lm/4, z[j] - Lm/2 - Lmc - Lc/2)
	B[j] = 0
	#solenoidal fields
	for(i in 1:4){
	B[j] = B[j] +
	  ( (L[i]-2*x[i])/sqrt((L[i]-2*x[i])^2+D[i]^2) +
	    (L[i]+2*x[i])/sqrt((L[i]+2*x[i])^2+D[i]^2)   ) *
	  0.5*Bmax[i]*sqrt(L[i]^2+D[i]^2)/L[i] }}
	return(B)}

rbeam = function(z, rg=6.75) {rg*sqrt(Bg/Baxis(z))}

zmin = -Lm/2-Lgm-Lg - 0.2
zmax =  Lm/2+Lmc+Lc + 0.2

# set up plot
wi=6; he=4; pt=10; fo='Times'
dev.new(width=wi, height=he)
par(oma=rep(0, 4), mar=c(3.5, 3.5, 0, 3.5), mgp=c(2, 0.5, 0), tcl=-0.2)
layout(matrix(c(1, rep(2, 5)), nrow=6, ncol=1))

# draw solenoids
par(mar=c(0.1, 3.5, 0.1, 3.5))
plot(c(zmin, zmax), range(outer(c(Dg, Dm, Dc), c(1, -1))),
     type='n', axes=FALSE, xlab=' ', ylab=' ')
ya = 0; dy = 1
stxt = paste('Gun\nsolenoid\n', bquote(.(Bg)), ' T')
text(-Lm/2-Lgm-Lg/2, ya, stxt)
rect(-Lm/2-Lgm-Lg, ya-Dg, -Lm/2-Lgm, ya+Dg)
stxt = paste('Main\nsolenoid\n', bquote(.(Bm)), ' T')
text(0, ya, stxt)
rect(-Lm/2, ya-Dm, Lm/2, ya+Dm)
stxt = paste('Collector\nsolenoid\n', bquote(.(Bc)), ' T')
text(Lm/2+Lmc+Lg/2, ya, stxt)
rect(Lm/2+Lmc, ya-Dc, Lm/2+Lmc+Lc, ya+Dc)
lines(c(zmin, -Lm/2-Lgm-Lg), c(ya, ya))
lines(c(-Lm/2-Lgm, -Lm/2), c(ya, ya))
lines(c(Lm/2, Lm/2+Lmc), c(ya, ya))
lines(c(Lm/2+Lmc+Lc, zmax), c(ya, ya))

# plot axial field
par(mar=c(3.5, 3.5, 0.1, 3.5))
plot(c(zmin, zmax), c(-Bm, Bm), type='n',
     xlab='Distance along electron beam path [m]',
     ylab=' ', axes=FALSE)
curve(Baxis(x), zmin, zmax, n=401, add=TRUE)
mtext('Magnetic field on axis [T]', side=4, line=2, cex=par()$cex)
axis(1); axis(4, las=1)
abline(h=0)

# plot beam radii
rig = 6.75
rog = 12.7
xx = seq(-Lm/2-Lgm-Lg/2, Lm/2+Lmc+Lg/2, length=401)
rop = rbeam(z=xx, rg=rog)
rip = rbeam(z=xx, rg=rig)
rom = -rop
rim = -rip
rmax = max(rop)
plot.window(c(zmin, zmax), c(-rmax, rmax))
polygon(c(xx, rev(xx)), c(rop, rev(rip)), col='gray', lwd=2)
polygon(c(xx, rev(xx)), c(-rip, rev(-rop)), col='gray', lwd=2)
axis(2)
mtext('Electron beam radius [mm]', side=2, line=2, cex=par()$cex)

box()

dev.print(pdf, file='dummy.pdf', pointsize=pt, family=fo)

